py-irt: A Scalable Item Response Theory Library for Python

py-irt is a Python library for fitting Bayesian Item Response Theory (IRT) models. py-irt estimates latent traits of subjects and items, making it appropriate for use in IRT tasks as well as ideal-point models. py-irt is built on top of the Pyro and PyTorch frameworks and uses GPU-accelerated training to scale to large data sets. Code, documentation, and examples can be found at https://github.com/nd-ball/py-irt. py-irt can be installed from the GitHub page or the Python Package Index (PyPI).

==> p2022_arxiv_py-irt/figures/onePL_guide.py <==
def guide_vague(self, models, items, obs):
  """Initialize a 1PL guide with vague priors"""
  # register learnable params in the param store
  m_theta_param = pyro.param(
      "loc_ability",
      torch.zeros(self.num_subjects, device=self.device)
  )
  s_theta_param = pyro.param(
      "scale_ability",
      torch.ones(self.num_subjects, device=self.device),
      constraint=constraints.positive
  )
  m_b_param = pyro.param(
      "loc_diff",
      torch.zeros(self.num_items, device=self.device)
  )
  s_b_param = pyro.param(
      "scale_diff",
      torch.empty(self.num_items, device=self.device).fill_(1.0e3),
      constraint=constraints.positive
  )
  # guide distributions
  with pyro.plate("thetas", self.num_subjects, device=self.device):
      dist_theta = dist.Normal(m_theta_param, s_theta_param)
      pyro.sample("theta", dist_theta)
  with pyro.plate("bs", self.num_items, device=self.device):
      dist_b = dist.Normal(m_b_param, s_b_param)
      pyro.sample("b", dist_b)


==> p2022_arxiv_py-irt/figures/onePL_model.py <==
def model_vague(self, models, items, obs):
  """Initialize a 1PL model with vague priors"""
  with pyro.plate("thetas", self.num_subjects, device=self.device):
      ability = pyro.sample(
          "theta",
          dist.Normal(
              torch.tensor(0.0, device=self.device),
              torch.tensor(1.0, device=self.device)
          ),)
  with pyro.plate("bs", self.num_items, device=self.device):
      diff = pyro.sample(
          "b",
          dist.Normal(
              torch.tensor(0.0, device=self.device),
              torch.tensor(1.0e3, device=self.device)
          ),)
  with pyro.plate("observe_data", obs.size(0), device=self.device):
      pyro.sample(
          "obs",
          dist.Bernoulli(logits=ability[models] - diff[items]),
          obs=obs
      )


==> p2022_arxiv_py-irt/figures/speedtest_R.R <==
library(mirt)
library(dplyr)
library(ggplot2)
library(tidyr)
library(readr)


m <- 10000 # rows (items)
n <- 500 # cols (users)
D <- matrix(sample(0:1, m*n, replace=TRUE), m, n)
colnames(D) <- as.character(1:n)

singleRun <- function(numSubjects, numItems, modelType){
    localMatrix <- matrix(sample(0:1, numSubjects*numItems, replace=TRUE), numSubjects, numItems)
    colnames(localMatrix) <- as.character(1:numItems)
    ptm <- proc.time()
    mirt(localMatrix, model=modelType)
    output <- proc.time() - ptm
    output[[1]]
}

# single test
nSubjs <- 800
nItms <- 100
singleRun(nSubjs, nItms, 1)

# set up the dataframe of m and n
items <- seq(from=100, to=10000, by=500)
subjects <- 800
subjects  <- seq(from=100, to=1000, by=200)
modelTypes <- 1
items  <- c(50, 1000, 10000)
subjects <- c(100, 500, 1000)


modelTypes <- as.data.frame(modelTypes)
items <- as.data.frame(items)
subjects <- as.data.frame(subjects)

D <- items %>%
    crossing(subjects) %>%
    crossing(modelTypes)

# apply function to all rows
D <- D %>%
    filter(subjects > 0) %>%
    filter(items > 0) %>%
    rowwise() %>%
    mutate(runtime = singleRun(subjects, items, modelTypes))

D %>%
    write_csv("r_speedtest.csv")


D.mirt  <-  read_csv("r_speedtest.csv")


D.mirt  <- D.mirt %>%
    rename(numItems = items) %>%
    rename(numSubjects=subjects) %>%
    rename(modelType=modelTypes) %>%
    mutate(gpu=0) %>%
    mutate(priors="none") %>%
    mutate(pkg="mirt") %>%
    select(numItems, numSubjects, modelType, priors, runtime, gpu, pkg)

# load python results and merge 

D.GPU  <- read_csv(
"python_runtimes_gpu_True.csv"
) %>%
    mutate(gpu=1) %>%
    mutate(runtime=as.numeric(runtime)) %>%
    mutate(pkg="py-irt-gpu")

D.nonGPU  <- read_csv(
"python_runtimes_gpu_False.csv"
) %>%
    mutate(gpu=0) %>%
    mutate(runtime=as.numeric(runtime)) %>%
    mutate(pkg="py-irt-cpu")

D  <- bind_rows(D.nonGPU, D.GPU, D.mirt)

#D  <- bind_rows(D.GPU, D.mirt)

p  <- D %>%
    filter(numSubjects==800) %>%
    filter(modelType==1) %>%
    filter(priors != "hierarchical") %>%
    mutate(gpu=as.factor(gpu)) %>%
    mutate(modelType=as.factor(modelType)) %>%
    ggplot(
        aes(
            x=numItems,
            y=runtime,
            linetype=pkg,
            shape=pkg
        )
    ) +
    geom_line() +
    geom_point() +
    theme_classic() +
    xlab("Number of items") +
    ylab("Runtime (seconds)") +
    labs(shape="Package", linetype="Package")


ggsave(
    "runtime_plot.png",
    p,
    height=2,
    width=3.5
) 


items  <- c(50, 1000, 10000, 100000)
subjects <- c(100, 500, 1000)

p  <- D %>%
  filter(modelType==1) %>%
  #filter(pkg=="mirt") %>%
  filter(numItems %in% items) %>%
  filter(numSubjects %in% subjects) %>%
  filter(priors != "hierarchical") %>%
  mutate(gpu=as.factor(gpu)) %>%
  mutate(modelType=as.factor(modelType)) %>%
  ggplot(
      aes(
          x=as.numeric(as.factor(pkg)),
          #y=log(runtime),
          y=runtime,
      )
  ) +
  geom_bar(stat="identity") +
  facet_grid(
      rows=vars(numItems),
      cols=vars(numSubjects),
      scales="free_y",
  ) +
  theme_classic() +
  xlab("Package") +
  ylab("Runtime") 

p + 
  scale_y_continuous(sec.axis = sec_axis(~ . , name = "Number of Items", breaks = NULL, labels = NULL)) +
  scale_x_continuous(breaks = 1:3,
                     labels = c("mirt", "py-irt-cpu", "py-irt-gpu"),
                     sec.axis = sec_axis(~ . , name = "Number of Subjects", breaks = NULL, labels = NULL))


ggsave(
    "runtime_heatmap.png",
    p,
    height=2,
    width=3.5
) 


# get a cleaner version of the fig, the previous plot is a mess

p <- D %>%
  filter(modelType==1) %>%
  filter(numItems %in% items) %>%
  filter(numSubjects %in% subjects) %>%
  filter(priors != "hierarchical") %>%
  mutate(gpu=as.factor(gpu)) %>%
  mutate(modelType=as.factor(modelType)) %>%
  mutate(config = paste(numItems,"-",numSubjects,sep="")) %>%
  mutate(
    config = factor(
      config,
      levels=c(
        "50-100",
        "50-500",
        "50-1000",
        "1000-100",
        "1000-500",
        "1000-1000",
        "10000-100",
        "10000-500",
        "10000-1000",
        "1e+05-100",
        "1e+05-500",
        "1e+05-1000"
      )
    )
  ) %>%
  ggplot(
    aes(
      x=as.numeric(as.factor(config)),
      y=runtime+1,
      fill=pkg
    )
  ) +
  geom_bar(
    stat="identity",
    position=position_dodge()
    ) +
  #facet_grid(
  #  rows=vars(numItems),
  #  cols=vars(numSubjects),
  #  scales="free_y",
  #) +
  theme_classic() +
  xlab("Item-Subject Matrix Size") +
  ylab("Runtime (seconds)") 

p + 
  scale_x_continuous(breaks = 1:12,
                     labels = c("S-S", "S-M", "S-L",
                                "M-S", "M-M", "M-L",
                                "L-S", "L-M", "L-L",
                                "XL-S", "XL-M", "XL-L")
                     )


ggsave(
  "runtime_heatmap.png",
  p,
  height=2,
  width=3.5
) 



==> p2022_arxiv_py-irt/figures/speedtest_python.py <==
import argparse 
import numpy as np
import csv

import pyro
import torch
import torch.nn as nn

from py_irt.models.one_param_logistic import OneParamLog
from py_irt.models.two_param_logistic import TwoParamLog
from scipy.special import expit 

import datetime 


parser = argparse.ArgumentParser()
parser.add_argument('-e', '--num-epochs', default=500, type=int)
parser.add_argument('--gpu', action='store_true')
parser.add_argument('-v', '--verbose', action='store_true')
args = parser.parse_args()


device = torch.device('cpu')
if args.gpu:
    device = torch.device('cuda')

itemCounts = [50, 1000, 10000, 100000]
subjectCounts = [100, 500, 1000]
# open file for writing
with open("python_runtimes_gpu_{}.csv".format(args.gpu), "w") as outfile:
    out_writer = csv.writer(outfile)
    out_writer.writerow(['numItems', 'numSubjects', 'modelType', 'priors', 'runtime'])

    for numItems in itemCounts:
        for numSubjs in subjectCounts:
            if numItems == 0 or numSubjs == 0:
                continue
            
            real_theta = np.random.normal(size=[numSubjs])
            real_diff = np.random.normal(size=[numItems])
            real_slope = np.random.normal(size=[numItems]) 
            obs = []

            models = []
            items = []
            responses = []

            for i in range(len(real_theta)):
                for j in range(len(real_diff)):
                    y = np.random.binomial(1, expit(real_slope[j]*(real_theta[i] - real_diff[j])))
                    models.append(i) 
                    items.append(j) 
                    responses.append(y) 

            num_models = len(set(models))
            num_items = len(set(items))

            models = torch.tensor(models, dtype=torch.long, device=device) 
            items = torch.tensor(items, dtype=torch.long, device=device) 
            responses = torch.tensor(responses, dtype=torch.float, device=device)

            # 3. define model and guide accordingly
            m1v = OneParamLog("vague", device, num_items, num_models, args.verbose)
            m1h = OneParamLog("hierarchical", device, num_items, num_models, args.verbose)
            m2v = TwoParamLog("vague", device, num_items, num_models, args.verbose)
            m2h = TwoParamLog("hierarchical", device, num_items, num_models, args.verbose)

            modeltype = [1,2,1,2]
            priors = ['vague', 'vague', 'hierarchical', 'hierarchical']
            idx = 0
            for m in [m1v, m2v, m1h, m2h]:
                # 4. fit irt model with svi, trace-elbo loss
                start = datetime.datetime.now()
                m.fit(models, items, responses, args.num_epochs)
                finish = datetime.datetime.now()
                runtime = finish - start
                out_writer.writerow([numItems, numSubjs, modeltype[idx], priors[idx], runtime])
                idx += 1
            


==> p2022_arxiv_py-irt/figures/test_python.sh <==
#!/bin/bash

#$ -q gpu
#$ -l gpu_card=1
#$ -N log-speedtest


module load conda
module load cuda 
module load cudnn
conda deactivate
conda activate pyro
#export LD_LIBRARY_PATH=/afs/crc.nd.edu/user/j/jlalor1/.conda/envs/pyro/lib:$LD_LIBRARY_PATH 
python speedtest_python.py --gpu -e 250
python speedtest_python.py -e 250 


